EnCoD: Distinguishing Compressed and Encrypted File Fragments

Reliable identification of encrypted file fragments is a requirement for several security applications, including ransomware detection, digital forensics, and traffic analysis. A popular approach consists of estimating high entropy as a proxy for randomness. However, many modern content types (e.g. office documents, media files, etc.) are highly compressed for storage and transmission efficiency. Compression algorithms also output high-entropy data, thus reducing the accuracy of entropy-based encryption detectors. Over the years, a variety of approaches have been proposed to distinguish encrypted file fragments from high-entropy compressed fragments. However, these approaches are typically only evaluated over a few, select data types and fragment sizes, which makes a fair assessment of their practical applicability impossible. This paper aims to close this gap by comparing existing statistical tests on a large, standardized dataset. Our results show that current approaches cannot reliably tell apart encryption and compression, even for large fragment sizes. To address this issue, we design EnCoD, a learning-based classifier which can reliably distinguish compressed and encrypted data, starting with fragments as small as 512 bytes. We evaluate EnCoD against current approaches over a large dataset of different data types, showing that it outperforms current state-of-the-art for most considered fragment sizes and data types.

==> plots/.ipynb_checkpoints/entro-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 100,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "matplotlib.rcParams['font.family'] = 'Calibri'\n",
    "matplotlib.rcParams['font.size'] = \"18\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "metadata": {},
   "outputs": [],
   "source": [
    "percentiles = [\n",
    "    [7.873, 7.903, 7.908, 7.914, 7.938],\n",
    "    [7.816, 7.898, 7.904, 7.910, 7.935],\n",
    "    [7.847, 7.898, 7.904, 7.910, 7.933],\n",
    "    [7.795, 7.900, 7.905, 7.911, 7.933],\n",
    "    [5.123, 7.856, 7.873, 7.884, 7.917]\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "n_box = len(percentiles)\n",
    "plt.figure(figsize=(8,4))\n",
    "box_plot = plt.boxplot([[-9, -4, 2, 4, 9],]*n_box,patch_artist=True,\n",
    "        boxprops=dict(linewidth=2),\n",
    "        capprops=dict(linewidth=2),\n",
    "        whiskerprops=dict(linewidth=2),\n",
    "        flierprops=dict(linewidth=2),\n",
    "        medianprops=dict(linewidth=2)) \n",
    "# Creates len(percentiles) no of box plots\n",
    "\n",
    "min_y, max_y = float('inf'), -float('inf')\n",
    "\n",
    "for box_no, pdata in enumerate(percentiles):\n",
    "    if len(pdata) == 6:\n",
    "        (q1_start, q2_start, q3_start, q4_start, q4_end, fliers_xy) = pdata\n",
    "    elif len(pdata) == 5:\n",
    "        (q1_start, q2_start, q3_start, q4_start, q4_end) = pdata\n",
    "        fliers_xy = None\n",
    "    else:\n",
    "        raise ValueError(\"Percentile arrays for customized_box_plot must have either 5 or 6 values\")\n",
    "\n",
    "    # Lower cap\n",
    "    box_plot['caps'][2*box_no].set_ydata([q1_start, q1_start])\n",
    "    # xdata is determined by the width of the box plot\n",
    "\n",
    "    # Lower whiskers\n",
    "    box_plot['whiskers'][2*box_no].set_ydata([q1_start, q2_start])\n",
    "\n",
    "    # Higher cap\n",
    "    box_plot['caps'][2*box_no + 1].set_ydata([q4_end, q4_end])\n",
    "\n",
    "    # Higher whiskers\n",
    "    box_plot['whiskers'][2*box_no + 1].set_ydata([q4_start, q4_end])\n",
    "\n",
    "    # Box\n",
    "    path = box_plot['boxes'][box_no].get_path()\n",
    "    path.vertices[0][1] = q2_start\n",
    "    path.vertices[1][1] = q2_start\n",
    "    path.vertices[2][1] = q4_start\n",
    "    path.vertices[3][1] = q4_start\n",
    "    path.vertices[4][1] = q2_start\n",
    "\n",
    "    # Median\n",
    "    box_plot['medians'][box_no].set_ydata([q3_start, q3_start])\n",
    "\n",
    "    # Outliers\n",
    "    if fliers_xy is not None and len(fliers_xy[0]) != 0:\n",
    "        # If outliers exist\n",
    "        box_plot['fliers'][box_no].set(xdata = fliers_xy[0],\n",
    "                                       ydata = fliers_xy[1])\n",
    "\n",
    "        min_y = min(q1_start, min_y, fliers_xy[1].min())\n",
    "        max_y = max(q4_end, max_y, fliers_xy[1].max())\n",
    "\n",
    "    else:\n",
    "        min_y = min(q1_start, min_y)\n",
    "        max_y = max(q4_end, max_y)\n",
    "\n",
    "    # The y axis is rescaled to fit the new box plot completely with 10% \n",
    "    # of the maximum value at both ends\n",
    "    #axes.set_ylim([min_y*1.1, max_y*1.1])\n",
    "plt.ylim(7.750,7.950)\n",
    "plt.xticks((1,2,3,4,5), ('enc', 'zip', 'gzip', 'rar', 'jpeg'))\n",
    "plt.grid()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plots/entro.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "matplotlib.rcParams['font.family'] = 'Calibri'\n",
    "matplotlib.rcParams['font.size'] = \"18\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "metadata": {},
   "outputs": [],
   "source": [
    "percentiles = [\n",
    "    [7.873, 7.903, 7.908, 7.914, 7.938],\n",
    "    [7.816, 7.898, 7.904, 7.910, 7.935],\n",
    "    [7.847, 7.898, 7.904, 7.910, 7.933],\n",
    "    [7.795, 7.900, 7.905, 7.911, 7.933],\n",
    "    [5.123, 7.856, 7.873, 7.884, 7.917],\n",
    "    [0.379, 7.703, 7.838, 7.871, 7.916],\n",
    "    [0.000, 1.312, 2.815, 4.752, 7.808],\n",
    "    [0.000, 7.820, 7.875, 7.893, 7.930]\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 125,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "n_box = len(percentiles)\n",
    "plt.figure(figsize=(8,4))\n",
    "lw=2\n",
    "box_plot = plt.boxplot([[-9, -4, 2, 4, 9],]*n_box,patch_artist=True,\n",
    "        boxprops=dict(linewidth=lw),\n",
    "        capprops=dict(linewidth=lw),\n",
    "        whiskerprops=dict(linewidth=lw),\n",
    "        flierprops=dict(linewidth=lw),\n",
    "        medianprops=dict(linewidth=lw)) \n",
    "# Creates len(percentiles) no of box plots\n",
    "\n",
    "min_y, max_y = float('inf'), -float('inf')\n",
    "\n",
    "for box_no, pdata in enumerate(percentiles):\n",
    "    if len(pdata) == 6:\n",
    "        (q1_start, q2_start, q3_start, q4_start, q4_end, fliers_xy) = pdata\n",
    "    elif len(pdata) == 5:\n",
    "        (q1_start, q2_start, q3_start, q4_start, q4_end) = pdata\n",
    "        fliers_xy = None\n",
    "    else:\n",
    "        raise ValueError(\"Percentile arrays for customized_box_plot must have either 5 or 6 values\")\n",
    "\n",
    "    # Lower cap\n",
    "    box_plot['caps'][2*box_no].set_ydata([q1_start, q1_start])\n",
    "    # xdata is determined by the width of the box plot\n",
    "\n",
    "    # Lower whiskers\n",
    "    box_plot['whiskers'][2*box_no].set_ydata([q1_start, q2_start])\n",
    "\n",
    "    # Higher cap\n",
    "    box_plot['caps'][2*box_no + 1].set_ydata([q4_end, q4_end])\n",
    "\n",
    "    # Higher whiskers\n",
    "    box_plot['whiskers'][2*box_no + 1].set_ydata([q4_start, q4_end])\n",
    "\n",
    "    # Box\n",
    "    path = box_plot['boxes'][box_no].get_path()\n",
    "    path.vertices[0][1] = q2_start\n",
    "    path.vertices[1][1] = q2_start\n",
    "    path.vertices[2][1] = q4_start\n",
    "    path.vertices[3][1] = q4_start\n",
    "    path.vertices[4][1] = q2_start\n",
    "\n",
    "    # Median\n",
    "    box_plot['medians'][box_no].set_ydata([q3_start, q3_start])\n",
    "\n",
    "    # Outliers\n",
    "    if fliers_xy is not None and len(fliers_xy[0]) != 0:\n",
    "        # If outliers exist\n",
    "        box_plot['fliers'][box_no].set(xdata = fliers_xy[0],\n",
    "                                       ydata = fliers_xy[1])\n",
    "\n",
    "        min_y = min(q1_start, min_y, fliers_xy[1].min())\n",
    "        max_y = max(q4_end, max_y, fliers_xy[1].max())\n",
    "\n",
    "    else:\n",
    "        min_y = min(q1_start, min_y)\n",
    "        max_y = max(q4_end, max_y)\n",
    "\n",
    "    # The y axis is rescaled to fit the new box plot completely with 10% \n",
    "    # of the maximum value at both ends\n",
    "    #axes.set_ylim([min_y*1.1, max_y*1.1])\n",
    "plt.ylim(7.700,7.950)\n",
    "plt.xticks((1,2,3,4,5,6,7,8), ('enc', 'zip', 'gzip', 'rar', 'jpeg', 'mp3', 'png', 'pdf'))\n",
    "plt.xlabel('Format Type')\n",
    "plt.ylabel('Est. Shannon Entropy')\n",
    "plt.grid()\n",
    "plt.savefig('entro.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

